Kinematics of Circumgalactic Gas: Feeding Galaxies and Feedback

We present observations of 50 pairs of redshift z ~ 0.2 star-forming galaxies and background quasars. These sightlines probe the circumgalactic medium (CGM) out to half the virial radius, and we describe the circumgalactic gas kinematics relative to the reference frame defined by the galactic disks. We detect halo gas in MgII absorption, measure the equivalent-width-weighted Doppler shifts relative to each galaxy, and find that the CGM has a component of angular momentum that is aligned with the galactic disk. No net counter-rotation of the CGM is detected within 45 degrees of the major axis at any impact parameter. The velocity offset of the circumgalactic gas correlates with the projected rotation speed in the disk plane out to disk radii of roughly 70 kpc. We confirm previous claims that the MgII absorption becomes stronger near the galactic minor axis and show that the equivalent width correlates with the velocity range of the absorption. We cannot directly measure the location of any absorber along the sightline, but we explore the hypothesis that individual velocity components can be associated with gas orbiting in the disk plane or flowing radially outward in a conical outflow. We conclude that centrifugal forces partially support the low-ionization gas and galactic outflows kinematically disturb the CGM producing excess absorption. Our results firmly rule out schema for the inner CGM that lack rotation and suggest that angular momentum as well as galactic winds should be included in any viable model for the low-redshift CGM.

==> doit.sh <==
bibtex ms
pdflatex ms.tex

